Charge asymmetry in electron/positron energy loss in nuclear Bremsstrahlung

We calculate the leading Coulomb correction to the energy loss in the electron-nucleus Bremsstrahlung for arbitrary energy of the incoming particle. This correction determines the charge asymmetry, i.e., the difference of electron and positron energy loss. The result is presented in terms of the classical polylogarithms $\mathrm{Li}_2$ and $\mathrm{Li}_3$. We use modern multiloop methods based on the IBP reduction and on the differential equations for master integrals. We provide both the threshold and the high-energy asymptotics of the found asymmetry and compare them with the available results.

==> anc/phiNLO <==
(*  *)
(
        + Pi * (  - 1/12/(1 + z^2)*( - 1 + z)*(1 + z)*(40 - 7*z^2 + 3*z^4)*z^-1
          )

       + Pi*ln2 * ( 1/12/(1 + z^2)*(1 + 3*z^2)*(3 + z^2)*(1 + 10*z^2 + z^4)*
         z^-3 )

       + H[-3,z]*Pi * (  - 1/2/(1 + z^2)*( - 1 + z)*(1 + z)*( - 1 - 2*z + z^2)
         *( - 1 + 2*z + z^2)*z^-2 )

       + H[-2,z]*Pi * ( 1/6/(1 + z^2)*( - 1 + z)*(1 + z)*( - 27 + 8*z^2) )

       + H[-2,z]*Pi*ln2 * (  - 1/2/(1 + z^2)*( - 1 + z)*(1 + z)*( - 1 - 2*z + 
         z^2)*( - 1 + 2*z + z^2)*z^-2 )

       + H[-2,-1,z]*Pi * ( 1/4/(1 + z^2)*( - 1 + z)*(1 + z)*(3 - 26*z^2 + 3*
         z^4)*z^-2 )

       + H[-2,1,z]*Pi * ( 1/4/(1 + z^2)*( - 1 + z)*(1 + z)*(1 - 4*z + z^2)*(1
          + 4*z + z^2)*z^-2 )

       + H[-1,z]*Pi * ( 1/24/(1 + z^2)*(1 + z)*(1 + z)*( - 3 - 78*z + 119*z^2
          - 141*z^3 + 57*z^4 - 44*z^5 - 9*z^6 + 3*z^7)*z^-3 )

       + H[-1,z]*Pi*ln2 * (  - 1/4*( - 1 + z)*( - 1 + z)*(1 + z)*(1 + z)*(1 - 
         4*z^2 + z^4)*z^-4 )

       + H[-1,-2,z]*Pi * ( 2/(1 + z^2)*( - 1 + z)*(1 + z) )

       + H[-1,-1,z]*Pi * ( 1/16/(1 + z^2)*( - 1 + z)*( - 1 + z)*(1 + z)*(1 + z
         )*(3 - 23*z^2 - 32*z^3 - 23*z^4 + 3*z^6)*z^-4 )

       + H[-1,-1,z]*Pi*ln2 * ( 1/8/(1 + z^2)*( - 1 + z)*( - 1 + z)*( - 1 + z)*
         ( - 1 + z)*( - 1 + z)*( - 1 + z)*(1 + z)*(1 + z)*(1 + z)*(1 + z)*(1
          + z)*(1 + z)*z^-5 )

       + H[-1,-1,-1,z]*Pi * (  - 3/32/(1 + z^2)*( - 1 + z)*( - 1 + z)*( - 1 + 
         z)*( - 1 + z)*( - 1 + z)*( - 1 + z)*(1 + z)*(1 + z)*(1 + z)*(1 + z)*(
         1 + z)*(1 + z)*z^-5 )

       + H[-1,-1,1,z]*Pi * ( 1/32/(1 + z^2)*( - 1 + z)*( - 1 + z)*( - 1 + z)*(
          - 1 + z)*( - 1 + z)*( - 1 + z)*(1 + z)*(1 + z)*(1 + z)*(1 + z)*(1 + 
         z)*(1 + z)*z^-5 )

       + H[-1,1,z]*Pi * (  - 1/16/(1 + z^2)*( - 1 + z)*( - 1 + z)*(1 + z)*(1
          + z)*(1 + 11*z^2 + 32*z^3 + 11*z^4 + z^6)*z^-4 )

       + H[-1,1,z]*Pi*ln2 * ( 1/8/(1 + z^2)*( - 1 + z)*( - 1 + z)*( - 1 + z)*(
          - 1 + z)*( - 1 + z)*( - 1 + z)*(1 + z)*(1 + z)*(1 + z)*(1 + z)*(1 + 
         z)*(1 + z)*z^-5 )

       + H[-1,1,-1,z]*Pi * (  - 1/32/(1 + z^2)*( - 1 + z)*( - 1 + z)*( - 1 + z
         )*( - 1 + z)*( - 1 + z)*( - 1 + z)*(1 + z)*(1 + z)*(1 + z)*(1 + z)*(1
          + z)*(1 + z)*z^-5 )

       + H[-1,1,1,z]*Pi * ( 3/32/(1 + z^2)*( - 1 + z)*( - 1 + z)*( - 1 + z)*(
          - 1 + z)*( - 1 + z)*( - 1 + z)*(1 + z)*(1 + z)*(1 + z)*(1 + z)*(1 + 
         z)*(1 + z)*z^-5 )

       + H[-1,2,z]*Pi * ( 2/(1 + z^2)*( - 1 + z)*(1 + z) )

       + H[1,z]*Pi * ( 1/24/(1 + z^2)*( - 1 + z)*( - 1 + z)*(3 - 78*z - 119*
         z^2 - 141*z^3 - 57*z^4 - 44*z^5 + 9*z^6 + 3*z^7)*z^-3 )

       + H[1,z]*Pi*ln2 * (  - 1/4*( - 1 + z)*( - 1 + z)*(1 + z)*(1 + z)*(1 - 4
         *z^2 + z^4)*z^-4 )

       + H[1,-2,z]*Pi * (  - 2/(1 + z^2)*( - 1 + z)*(1 + z) )

       + H[1,-1,z]*Pi * ( 1/16/(1 + z^2)*( - 1 + z)*( - 1 + z)*(1 + z)*(1 + z)
         *(1 + 11*z^2 - 32*z^3 + 11*z^4 + z^6)*z^-4 )

       + H[1,-1,z]*Pi*ln2 * ( 1/8/(1 + z^2)*( - 1 + z)*( - 1 + z)*( - 1 + z)*(
          - 1 + z)*( - 1 + z)*( - 1 + z)*(1 + z)*(1 + z)*(1 + z)*(1 + z)*(1 + 
         z)*(1 + z)*z^-5 )

       + H[1,-1,-1,z]*Pi * (  - 3/32/(1 + z^2)*( - 1 + z)*( - 1 + z)*( - 1 + z
         )*( - 1 + z)*( - 1 + z)*( - 1 + z)*(1 + z)*(1 + z)*(1 + z)*(1 + z)*(1
          + z)*(1 + z)*z^-5 )

       + H[1,-1,1,z]*Pi * ( 1/32/(1 + z^2)*( - 1 + z)*( - 1 + z)*( - 1 + z)*(
          - 1 + z)*( - 1 + z)*( - 1 + z)*(1 + z)*(1 + z)*(1 + z)*(1 + z)*(1 + 
         z)*(1 + z)*z^-5 )

       + H[1,1,z]*Pi * (  - 1/16/(1 + z^2)*( - 1 + z)*( - 1 + z)*(1 + z)*(1 + 
         z)*(3 - 23*z^2 + 32*z^3 - 23*z^4 + 3*z^6)*z^-4 )

       + H[1,1,z]*Pi*ln2 * ( 1/8/(1 + z^2)*( - 1 + z)*( - 1 + z)*( - 1 + z)*(
          - 1 + z)*( - 1 + z)*( - 1 + z)*(1 + z)*(1 + z)*(1 + z)*(1 + z)*(1 + 
         z)*(1 + z)*z^-5 )

       + H[1,1,-1,z]*Pi * (  - 1/32/(1 + z^2)*( - 1 + z)*( - 1 + z)*( - 1 + z)
         *( - 1 + z)*( - 1 + z)*( - 1 + z)*(1 + z)*(1 + z)*(1 + z)*(1 + z)*(1
          + z)*(1 + z)*z^-5 )

       + H[1,1,1,z]*Pi * ( 3/32/(1 + z^2)*( - 1 + z)*( - 1 + z)*( - 1 + z)*(
          - 1 + z)*( - 1 + z)*( - 1 + z)*(1 + z)*(1 + z)*(1 + z)*(1 + z)*(1 + 
         z)*(1 + z)*z^-5 )

       + H[1,2,z]*Pi * (  - 2/(1 + z^2)*( - 1 + z)*(1 + z) )

       + H[2,z]*Pi * ( 1/6/(1 + z^2)*( - 1 + z)*(1 + z)*( - 27 + 8*z^2) )

       + H[2,z]*Pi*ln2 * (  - 1/2/(1 + z^2)*( - 1 + z)*(1 + z)*( - 1 - 2*z + 
         z^2)*( - 1 + 2*z + z^2)*z^-2 )

       + H[2,-1,z]*Pi * (  - 1/4/(1 + z^2)*( - 1 + z)*(1 + z)*(1 - 4*z + z^2)*
         (1 + 4*z + z^2)*z^-2 )

       + H[2,1,z]*Pi * (  - 1/4/(1 + z^2)*( - 1 + z)*(1 + z)*(3 - 26*z^2 + 3*
         z^4)*z^-2 )

       + H[3,z]*Pi * (  - 1/2/(1 + z^2)*( - 1 + z)*(1 + z)*( - 1 - 2*z + z^2)*
         ( - 1 + 2*z + z^2)*z^-2 )
)

